On the one-dimensional reggeon model: eigenvalues of the Hamiltonian and the propagator

The effective reggeon field theory in zero transverse dimension ("the toy model") is studied. The transcendental equation for eigenvalues of the Hamiltonian of this theory is derived and solved numerically. The found eigenvalues are used for the calculation of the pomeron propagator.

==> anc/Description.txt <==

The file named "EigenE_S**.**_-20.txt", where "S**.**" is the decimal
representation of $\mu / \lambda$ (S is its sign), "20" is the chosen
precision, contains the list of sequential values of correspondent
ratios $E_N / \lambda$.


==> anc/EigenE_+00.00_-20.txt <==
1.11127795694160078856
3.92523634298235777127
7.60085107427771828363
11.98951439481155446622
16.99193810903895682553
22.54101808422522835336
28.58767226282002630838
35.09402229002347262489
42.02969881039372263974
49.36965105806865571060
57.09275684261984647148
65.18089281803566828478
73.61828611452432793017
82.39104660069985873284
91.48681985545846962470


==> anc/EigenE_+00.10_-20.txt <==
1.04713896918258052878
3.81215354148192361027
7.43523202311832427794
11.77117628879470956736
16.72080807992708236603
22.21705900377069389647
28.21086098516648913715
34.66434257647817222559
41.54713838903875422981
48.83420018348034236473
56.50440750160964030908
64.53963825123226070206
72.92412050809953619717
81.64396487699154876782
90.68681752467931775301


==> anc/EigenE_+00.25_-20.txt <==
0.95383142392110527495
3.64727456393914416745
7.19254791882268435667
11.45029217129174217145
16.32151520205616998498
21.73922849740478854297
27.65440187200367423108
34.02918564908766318655
40.83322845469374480369
48.04149176867670460869
55.63286223386724118905
63.58922314981092070621
71.89480680928000044147
80.53572719393911277076
89.49963322718277813127
98.77544534587473007353


==> anc/EigenE_+00.50_-20.txt <==
0.80655440227759086367
3.38574776374480352396
6.80392983452558647901
10.93366719008213209615
15.67627940818314003888
20.96497529878469646587
26.75083110726428991543
32.99606315797392813573
39.67036461280132408216
46.74872879268906580737
54.21006608689636316178
62.03627808612860298425
70.21161153796940716247
78.72219208814206820853
87.55567823706457400259
96.70099840146532580958


==> anc/EigenE_+01.00_-20.txt <==
0.54622006004257808825
2.91699607791958638472
6.08989955306438964830
9.97220546036177899290
14.46529569493914213886
19.50296596069663430378
25.03665190101074687690
31.02880716662710552394
37.44929057557747221676
44.27321630831272492666
51.47958606791454804921
59.05037240285042065168
66.96987848498217576008
75.22427569716874140611
83.80126022094598439631
92.68979195197332782172


==> anc/EigenE_+02.00_-20.txt <==
0.18335470368002319001
2.23991319823922152662
4.94581274796603660928
8.36603973479218326883
12.39008566986786118165
16.95329075693645059630
22.00820551533089657968
27.51810688840332798212
33.45345733051320236049
39.78982347533933490006
46.50655454611070211683
53.58589607521394575912
61.01236993779998039895
68.77232575773574447506
76.85360715717396278716
85.24529758672160882022
93.93752287560426220005


==> anc/EigenE_+03.00_-20.txt <==
0.03097659421701517991
2.02778095286975698223
4.24538121628226116729
7.24458966106765629305
10.83661608807425573550
14.96050863507508542150
19.56968063649188146333
24.62844308069510341084
30.10810203645556381925
35.98489191464805526340
42.23869116214579740349
48.85216937331650354790
55.81019277992725000335
63.09939436839384883780
70.70785383724445464458
78.62485355147832062086
86.84068866169524737884
95.34651679967263570007


==> anc/EigenE_+04.00_-20.txt <==
0.00183884077963926021
2.46488840971926540121
4.06795439224659851566
6.70118521172189922610
9.88753716673951885818
13.60288928694013351066
17.79646873925919817281
22.43322492263601075125
27.48518330196949677827
32.92927115909441729004
38.74596809175814634335
44.91845139728689305056
51.43201372088280342086
58.27364714598816091055
65.43173557140743315823
72.89582089009446796205
80.65642129908182906237
88.70488750267125727395
97.03328711712440823936


==> anc/EigenE_+05.00_-20.txt <==
3.3958579412367846987e-05
3.60420793375819193297
4.45032043431484152657
6.89973725740304751443
9.64989372464614158176
12.97829869558122652045
16.77892307966838546205
21.01799740811912462989
25.66684451337798364834
30.70258398837154159393
36.10606886027174252765
41.86088874915350447423
47.95273154325154377718
54.36894931794577974328
61.09824699536874729644
68.13045035064892888676
75.45632804464837480683
83.06745193928487559871
90.95608540320657057015


==> anc/EigenE_+06.00_-20.txt <==
2.0597562579536398421e-07
5.07178565703764637911
5.29462962711356633741
8.23538734518745321998
10.26020727139222560213
13.23116541774309042164
16.63678496015727313399
20.49119783359466078743
24.75361019015816039548
29.39972522887666790668
34.40968257253087047339
39.76692110163321626204
45.45720648453923497809
51.46806770154567204076
57.78842421096382451957
64.40832451816606956129
71.31875415974097867894
78.51148964467450734437
85.97898428397586539791
93.71427699151277242172


==> anc/EigenE_+07.00_-20.txt <==
4.2869947998215420636e-10
6.33608613093190437302
6.35929942645608654875
10.91366156138899505346
11.77869868519098330102
14.67627742619515342653
17.54237776165122165288
21.00692629057234430216
24.87985655574961551366
29.14274387843414435517
33.76992523778590704861
38.74297004952589898247
44.04667124644377200191
49.66810830136546491014
55.59602163038677553523
61.82042762035568014814
68.33235988712535442384
75.12368601390351547938
82.18697209731675881877
89.51537919068957202388
97.10258195590838094313


==> anc/EigenE_+08.00_-20.txt <==
3.1298140001173515297e-13
7.45039914628000937447
7.45154948792963490355
13.80058730688231963409
13.92381405583293351333
18.03381671714690300767
19.68295458724723083027
22.84617400340635926294
26.24212423809330399523
30.10372146183086005240
34.33914098406072493575
38.92767027881658544164
43.84946423867331464755
49.08943608465767194307
54.63506292510933358608
60.47563314675049454812
66.60176285391420333413
73.00509014153254151792
79.67806805418971018729
86.61381773692609543891
93.80602014319894727684


==> anc/EigenE_+09.00_-20.txt <==
8.1169356825049651768e-17
8.52305108067207244217
8.52305108067207244217
16.20575451621455684939
16.21184992216652965416
22.57585673369692808065
22.88969180262609673818
26.81892288285645181317
29.10358279622762170867
32.57344505615936527263
36.34073074359535841718
40.51661336611246535642
45.03975702435890054330
49.89062868056159375407
55.05211828006223823131
60.51101007829948402900
66.25633978800595667449
72.27873637554273825106
78.56999746670772484201
85.12281673419722431620
91.93059832889890273390


==> anc/EigenE_+10.00_-20.txt <==
7.5382645478344680410e-21
9.57715334353794810001
9.57715334353794810001
18.44141592899744624103
18.44155868988803081180
26.42042990181290452903
26.43559814536686098360
32.90207316062000530080
33.41537608186991651164
37.39340262002540906004
40.09597085513638370369
43.83280152588264054014
47.87412907725411837931
52.29665983967136737246
57.04783927022106538119
62.10909741568594414590
67.46446539245556645809
73.10164000519628629592
79.01047122788894922817
85.18233651216181033153


==> anc/EigenE_+11.00_-20.txt <==
2.5208448122116941659e-25
10.61963322732255959943
10.61963323107826872329
20.61417244964389903920
20.61417420324009094639
29.88216214551867831836
29.88246489686543335030
38.26156854223851576310
38.26156854223851576310
45.00482997942281246628
45.62597131028099426942
49.81298238308685656428
52.73181523723496609012
56.68163739476297849227
60.92077581316262388927
65.53160587060383653114
70.45917844597687501879
75.68533057650197701614
81.19406783321992542561


==> anc/EigenE_-00.10_-20.txt <==
1.17689501353397183108
4.04076726145674759778
7.76946018393189417005
12.21131305189849134598
17.26694504771287633135
22.86923101292366001637
28.96908414736802893073
35.52862535903883521383
42.51748566551681219962
49.91061495668818486308
57.68689172238974066696
65.82819324192829830515
74.31874719674882843489
83.14466393407917653998
92.29358944667657844597


==> anc/EigenE_-00.25_-20.txt <==
1.27796479382089184272
4.21850417863279208180
8.02784439552714530614
12.55036679903324421991
17.68659315894601274961
23.36939551047632768361
29.54969761612858667819
36.18963098297481486795
43.25883538707442435942
50.73226769996525855873
58.58881197253764562064
66.81034995553396832011
75.38111296991980666039
84.28721436253366856818
93.51630262781818753460


==> anc/EigenE_-00.50_-20.txt <==
1.45299548383865376132
4.52602583020228023821
8.47256590077165235605
13.13190718620829859257
18.40454625319104957982
24.22343065717721724458
30.53954999884007456862
37.31508508366957244781
44.51971233648415510804
52.12841635240805435892
60.12010260868909610340
68.47666975901897906950
77.18236270722881978060
86.22330589415194338758
95.58715700580232845957


==> anc/EigenE_-01.00_-20.txt <==
1.82476326035574007896
5.17994529392676699569
9.41150756880270659910
14.35340708789324609302
19.90671482183757495329
26.00484620322155693649
32.59910819786793028841
39.65190059575941717342
47.13305654397148124977
55.01767674094779036168
63.28475526145697671447
71.91626007557660049830
80.89649147267853878869
90.21161894758566856401


==> anc/EigenE_-02.00_-20.txt <==
2.63541510066354102222
6.61917652226711645985
11.46340705047170638984
17.00599251039631304647
23.15188627394884645138
29.83673092617194875816
37.01321354866276496697
44.64465188639903673180
52.70152407312401414815
61.15940369389812017013
69.99764340153256131395
79.19849056509702375809
88.74646810943888236164
98.62792629089131105415


==> anc/EigenE_-03.00_-20.txt <==
3.50717910581031615524
8.19483632789782202703
13.70652845525707653906
19.89603989854898979980
26.67537835852554591848
33.98396637448526167059
41.77678663020898471847
50.01867224802736704595
58.68116289339058605487
67.74060956315583836925
77.17695425854501233952
86.97290364367296517923
97.11334676771046263666


==> anc/EigenE_-04.00_-20.txt <==
4.41738511121284539909
9.87025344125091331457
16.09940890473562932983
22.97937136600034127494
30.43121064969872006481
38.39926719459726065637
46.84154340299434117441
55.72488290095631939451
65.02224315363139695438
74.71101900058049727782
84.77194717352078535223
95.18835588483540365244


==> anc/EigenE_-05.00_-20.txt <==
5.35228854569094209236
11.61839598759480586212
18.60877613334618372088
26.21890861366926451183
34.37969563616674404112
43.04102568097003834728
52.16439317445721680577
61.71900688479824003900
71.67951324161888697004
82.02456254654944350474
92.73585462032320452325


==> anc/EigenE_-06.00_-20.txt <==
6.30354403908094164930
13.41981898984260131554
21.20860577697935111418
29.58424003540142282319
38.48726531974710138293
47.87328050479738233490
57.70748894899497386162
67.96166753540234208234
78.61232683413900624763


==> anc/EigenE_-07.00_-20.txt <==
7.26598154826346546272
15.26068761509792056220
23.87888214955454356867
33.05084678108365684661
42.72598502014018968785
52.86541429921077991489
63.43804643176910231700


==> anc/EigenE_-08.00_-20.txt <==
8.23630724177156874915
17.13115994433422017043
26.60434518508585236831
36.59918307996582407900
47.07288213490956828468
57.99166246412556759108


==> anc/EigenE_-09.00_-20.txt <==
9.21235842817327331572
19.02418512962351856796
29.37338803888921707237
40.21376355731687506112
51.50921124137890772273
63.23052554405200099612


==> anc/EigenE_-10.00_-20.txt <==
10.19267270871968782433
20.93465479891099740261
32.17716251086698765000
43.88234511210710792388
56.01974214329696773963
68.55543491432267896644


==> anc/EigenE_-11.00_-20.txt <==
11.17623369200104734062
22.85881807959529553417
35.00888692324276974451
47.59523574927088376950
60.69737482036871125975

